Sudowoodo: Contrastive Self-supervised Learning for Multi-purpose Data Integration and Preparation

Machine learning (ML) is playing an increasingly important role in data management tasks, particularly in Data Integration and Preparation (DI&P). The success of ML-based approaches, however, heavily relies on the availability of large-scale, high-quality labeled datasets for different tasks. Moreover, the wide variety of DI&P tasks and pipelines oftentimes requires customizing ML solutions which can incur a significant cost for model engineering and experimentation. These factors inevitably hold back the adoption of ML-based approaches to new domains and tasks. In this paper, we propose Sudowoodo, a multi-purpose DI&P framework based on contrastive representation learning. Sudowoodo features a unified, matching-based problem definition capturing a wide range of DI&P tasks including Entity Matching (EM) in data integration, error correction in data cleaning, semantic type detection in data discovery, and more. Contrastive learning enables Sudowoodo to learn similarity-aware data representations from a large corpus of data items (e.g., entity entries, table columns) without using any labels. The learned representations can later be either directly used or facilitate fine-tuning with only a few labels to support different DI&P tasks. Our experiment results show that Sudowoodo achieves multiple state-of-the-art results on different levels of supervision and outperforms previous best specialized blocking or matching solutions for EM. Sudowoodo also achieves promising results in data cleaning and semantic type detection tasks showing its versatility in DI&P applications.

==> plot_blocking.py <==
import matplotlib
import numpy as np
import math
import matplotlib.pyplot as plt
import csv
import pandas as pd

df = pd.read_csv('blocking.csv')

matplotlib.style.use('seaborn-pastel')

font = {'family' : 'normal',
        'weight' : 'normal',
        'size'   : 14}
params = {'legend.fontsize': 12,
          'legend.handlelength': 1,
         'axes.titlesize': 14}
plt.rcParams.update(params)

matplotlib.rc('font', **font)
plt.rc('text', usetex=True)
plt.rc('font', family='serif')

def example_plot(ax, idx, x, ys):
    if idx == 0:
        ax.set_ylabel('CSSR', fontsize=12)

    shapes = 'o^+*x,'
    line_styles = ['--', '-']
    labels = 'DBL,Sudowoodo'.split(',')
    for idx, y in enumerate(ys):
        style = shapes[idx] + line_styles[idx % 2]
        if idx == 4:
            # skip the yello color
            ax.plot(x[idx], y, style, markersize=12)
        if idx == 5:
            ax.axhline(y=y[0], linewidth=1, linestyle='--', label=labels[idx],color='grey')
        else:
            ax.plot(x[idx], y, style, markersize=6, label=labels[idx])

fig, axs = plt.subplots(nrows=1, ncols=5, 
                        constrained_layout=True, figsize=(12, 2))
            
            
categories = 'AB	AG	DA	DS	WA'.split('\t')
methods = 'DBL,Sudowoodo'.split(',')

for idx, ax in enumerate(axs.flat):
    x = []
    y = []
    c = categories[idx]
    for method in methods:
        table = df[df['method'] == method]
        x.append(list(table["recall-"+c]))
        y.append(list(table["CSSR-"+c]))
        
    example_plot(ax, idx, x, y)

plt.setp(axs[0], xticks=[0.8,0.85,0.9,0.95], title='Abt-Buy',
         yticks=[0, 4, 8, 12, 16])
plt.setp(axs[1], xticks=[0.8,0.85,0.9,0.95], title='AG',
        yticks=[0, 2, 4, 6, 8, 10])
plt.setp(axs[2], xticks=[0.8,0.85,0.9,0.95], title='DA',
        yticks=[0, 2, 4, 6, 8], xlabel='Recall')
plt.setp(axs[3], xticks=[0.8,0.85,0.9,0.95], title='DS',
        yticks=[0, 1, 2, 3])
plt.setp(axs[4], xticks=[0.8,0.85,0.9,0.95], title='WA',
        yticks=[0, 1, 2, 3, 4])


handles, labels = axs[0].get_legend_handles_labels()
lgd = fig.legend(handles, labels, ncol=1, loc = 'center right', bbox_to_anchor=(1.14,0.63))
plt.savefig('blocking.pdf', 
            bbox_inches='tight', 
            bbox_extra_artists=(lgd,)) 
